Second-Level Concavity of the Riemann $\Xi$ Kernel

Let $\Phi$ be the classical Jacobi-theta kernel in the Fourier representation of the Riemann $\Xi$-function, set $s(t)=\Phi(\sqrt t)$, and define the first Laguerre expression $f(t)=s'(t)^2-s(t)s''(t)$. Csordas and Dimitrov (2000) conjectured that $\log f$ is strictly concave on $(0,\infty)$; Csordas (2015) later restated the assertion as Open Problem~4.14. We prove the conjecture by two complementary methods, sharing only a local certificate near the modular fixed point. The first proof is a direct theta-series argument: a directed-rounding Taylor certificate near $t=0$ is joined to a dominant-first-summand estimate with rigorous theta-tail bounds. The second proof uses Jacobi's nonlinear third-order differential equation for $\theta_3$ to obtain a three-dimensional autonomous phase space, a sharp elliptic monotonicity theorem, and an exact quartic reduction of the target inequality. The quartic boundary is a polynomial shear of the quadratic cone $XY=Z^2$. A directed interval certificate proves that every possible cone contact on the only remaining compact interval points strictly into the desired region; beyond that interval a pointwise monotonicity theorem closes the argument. The finite certificates and exact symbolic checks are supplied as reproducible scripts. The result implies the associated double Tur\'an inequalities through the theorem of Csordas--Dimitrov, but no assertion of the Riemann Hypothesis is made.

==> anc/README.txt <==
Csordas-Dimitrov conjecture: arXiv reproducibility bundle
Date: 2026-08-18

This directory contains the proof-certificate material accompanying the
manuscript "Second-Level Concavity of the Riemann Xi Kernel: Two Complementary
Proofs of the Csordas--Dimitrov Conjecture". It contains no author-specific
paths or credentials and makes no network calls.

Common local certificate
  certificate_small_t_022.py

Proof I (direct theta series)
  certificate_first_term_5932.py
  certificate_tail_L.py
  certificate_tail_5932.py
  certificate_tail.py
  certificate_large_r.py

Proof II (Jacobi phase space / quartic barrier)
  interval_theta_helpers.py
  phase_interval_common.py
  certificate_cone_y_080.py
  certificate_no_root_080.py
  certificate_monotone_finite_699.py
  certificate_monotone_asymptotic.py

Run
  bash run_all.sh

Key certified outputs
  C(t)<0 on 0<=t<=0.022: total upper < -3613.53.
  All possible cone contacts on 0.5932<=L<=0.80:
      Gamma_C-gamma > 0.1895705490.
  Anchor:
      F(delta;0.80) < -0.0448287020 for 0<=delta<=1.
  Finite monotonicity range 6.99<=y<=20:
      Psi=27*A*D^2-4*B^3 > 28.39158275.
  Large-y analytic continuation:
      d_L F<0 for y>=20.

Arithmetic
  Exact polynomial algebra uses Python integers/Fractions and SymPy.
  Directed intervals use Python Decimal with outward rounding. Exponential
  endpoints are evaluated at higher precision and then enlarged before use.
  The *.out files are regenerated by run_all.sh.


==> anc/SHA256SUMS.txt <==
a549638b0268c2eb6a015d789e2b7054e33e6851ec2f672a2216dbab8d398d1f  README.txt
b9024bdc77139aaff4b0638090077e4330ac7b1bbc1f820464df4961e8922abb  run_all.sh
cc5a3cb7fd0fc161a361b5a8348f229f7569e2f45b776b1cfed99899d968d046  interval_theta_helpers.py
022e513914e8701b4fcaa81af3a59742eb29df6ff80fcc8a397900d614f9f660  phase_interval_common.py
4db8c063e483ee1b5399e0905058336c2fb9dac8f1842377059f641da21ace12  certificate_cone_y_080.py
45f522028cc712c395ad109be2a02fb4b5c687cf1a095a225891dec7fec799a0  certificate_first_term_5932.py
5a532102f30c918775f22443653712c2dde250fda64123611ae8ec5f39db8477  certificate_large_r.py
265f58b4991578ada092018e7450c87f0f5f3f10a9581539dd8c076da3207e0d  certificate_monotone_asymptotic.py
03108baf87ed6c8670e597e240f15b1a5c99bec78719c60d8dd9eb77b22e376a  certificate_monotone_finite_699.py
6af55549ded89b603028f0b2ac948410173ff3aa500e93dd14055e90d04cc76c  certificate_no_root_080.py
ce2db2eb4d3b4bf695c0448ad9cfedd7853abd4305376bad05864b3a268eb824  certificate_small_t_022.py
1010210664a71eeda7fce0def025020a327a0056e25df0b0b20684cf76ef93dc  certificate_tail.py
16f1f54d0ed13f579b11d4c059a925e5eaa9891594ad4a6f2b4485ae24730b85  certificate_tail_5932.py
a79a15f88c2f13ac5157219926dbd6dd8794b8e97adbc83e8c6203e911415a91  certificate_tail_L.py
ee2d29bf3020e11f3e0b8406d9430f23292d8ea6bb8ce691849a069c9cf4282f  certificate_cone_y_080.out
35e1ff26ed4777cb5ecd988aaf1da3befc9f250f9b535e9fd0eed2fe8a9a1492  certificate_first_term_5932.out
cf4df82130d17ca914a190ba0b3c67869298e6208bf4740fd76229a3c3c0f528  certificate_large_r.out
aa24ea2661194e26a8eaddec7df9ee0646586afe324eaff1f03e7b196d7eb634  certificate_monotone_asymptotic.out
ea13e99c7fcfcc72de44802870f95bcd9629cb82960de80cf63cf3d0ac4f628b  certificate_monotone_finite_699.out
ab28318ada3847b23c79e0980e673f9fbfbf22f6c452479dc09a219826f27b67  certificate_no_root_080.out
335aa5e33699d0dbc4d737b211b18d7a1093c3e6f210864439593ee246d4f305  certificate_small_t_022.out
711e6f9d6cbac0d53a04b09e30d4ec218d5c4ee1877340c74facd0b6c37d0059  certificate_tail.out
0a6756da934a51347693fa73dcc5a72213a8d7c3b7e7b25a98fffd7bc491a5cf  certificate_tail_5932.out
813b33bd2fcddeddd81fc355e5ef427c1fb86849721ad45ee6c050db516699ff  certificate_tail_L.out
16feb40f5291ddb439dc24229ce97f2dd5e63ea9e7a514a19e283eaa5628e70c  run_all_output.txt


==> anc/certificate_cone_y_080.out <==
PASS cone implication on y in [5.68,7.00] (covers L in [0.5932,0.80])
candidate root boxes 13594
minimum margin lower 0.1895705490382078775010689049119331055423038936439847536
worst (Decimal('5.684'), Decimal('5.686'), Decimal('0.170'), Decimal('0.171'), [-0.0001013276292429386434889660772660181112713128559108802,0.0072101300719474584987980781330105708939859720389781637], [0.1895705490382078775010689049119331055423038936439847536,0.5845060553636500612091887427217080337780995387982350191])


==> anc/certificate_cone_y_080.py <==
from decimal import Decimal
from phase_interval_common import I, invariants, Fbox, margin, expI

# Check that y in [5.68,7.00] covers L in [0.5932,0.80], y=pi*exp(L).
from interval_theta_helpers import PI
Ly0=PI*expI(I(Decimal('0.5932')))
Ly1=PI*expI(I(Decimal('0.80')))
assert Ly0.lo > Decimal('5.68') and Ly1.hi < Decimal('7.00')

YSTART=Decimal('5.68');YEND=Decimal('7.00');YSTEP=Decimal('0.002');DSTEP=Decimal('0.001')
minm=None;worst=None;cand=0
Y0=YSTART
while Y0<YEND:
    Y1=min(Y0+YSTEP,YEND); C,a,b,g=invariants(I(Y0,Y1))
    d0=Decimal('0.05')
    # For 0<=delta<=0.05, F<0 is checked directly by the same interval formula.
    fb0=Fbox(I(Decimal('0'),Decimal('0.05')),C,a,b)
    if fb0.hi >= 0:
        # subdivide the short segment rather than assume it
        z=Decimal('0')
        while z<Decimal('0.05'):
            z1=min(z+Decimal('0.00025'),Decimal('0.05'))
            if Fbox(I(z,z1),C,a,b).hi >= 0:
                raise RuntimeError(('small-delta sign fail',Y0,Y1,z,z1,Fbox(I(z,z1),C,a,b)))
            z=z1
    while d0<1:
        d1=min(d0+DSTEP,Decimal(1));di=I(d0,d1);fb=Fbox(di,C,a,b)
        if fb.contains0():
            cand+=1; mb=margin(di,C,a,g)
            if mb.lo<=0:
                raise RuntimeError(('FAIL',Y0,Y1,d0,d1,fb,mb,C,a,b,g))
            if minm is None or mb.lo<minm: minm=mb.lo;worst=(Y0,Y1,d0,d1,fb,mb)
        d0=d1
    Y0=Y1
print('PASS cone implication on y in [5.68,7.00] (covers L in [0.5932,0.80])')
print('candidate root boxes',cand)
print('minimum margin lower',minm)
print('worst',worst)


==> anc/certificate_first_term_5932.out <==
y at first cell lower/upper sanity (5.68556147, 5.68556148)
G1>0.48 boxes 132 maxdepth 4 worst Bernstein 43.23693571482627 on 0.59945 0.600075 y 5.7212075 5.72478439
B>2.3 boxes 43 maxdepth 2 worst Bernstein 2.8867037795330344 on 0.5932 0.5957 y 5.68556147 5.69979316
B_r>0 boxes 41 maxdepth 0 worst Bernstein 27002.206199724842 on 0.5932 0.6032 y 5.68556147 5.74270232
B_rr>0 boxes 41 maxdepth 0 worst Bernstein 2939997.5858686524 on 0.5932 0.6032 y 5.68556147 5.74270232
B_r/B<20 boxes 48 maxdepth 3 worst Bernstein 44.992493836905375 on 0.5957 0.5982 y 5.69979315 5.71406047
B_rr/B<260 boxes 46 maxdepth 3 worst Bernstein 19964.200460699492 on 0.5932 0.59445 y 5.68556147 5.69267287
G1>1 quadrant nonpositive coeffs 0 terms 37
13B-Br quadrant nonpositive coeffs 0 terms 10
110B-Brr quadrant nonpositive coeffs 0 terms 12
13B-Br compact boxes 60 maxdepth 0 worst Bernstein 25997.28516838539 on 1.0 1.01 y 8.53973422 8.62555998
110B-Brr compact boxes 60 maxdepth 0 worst Bernstein 2994819.918749166 on 1.0 1.01 y 8.53973422 8.62555998
B_r>0 global quadrant nonpositive coeffs 0 terms 10
B_rr>0 global quadrant nonpositive coeffs 0 terms 12


==> anc/certificate_first_term_5932.py <==
from fractions import Fraction as F
from math import comb
import sympy as sp

# rational pi enclosure
PI_LO=F(int('314159265358979323846264338327950288419716939937510582097494459230781640628620899'),10**80)
PI_HI=F(int('314159265358979323846264338327950288419716939937510582097494459230781640628620900'),10**80)

def exp_bounds(x,N=36):
    # x>=0 rational. positive Taylor lower and geometric remainder upper
    term=F(1); s=F(1)
    for k in range(1,N+1):
        term=term*x/k; s+=term
    nxt=term*x/(N+1)
    ratio=x/(N+2)
    assert ratio<1
    return s, s+nxt/(1-ratio)

def floor_scale(x,S=10**8): return F((x.numerator*S)//x.denominator,S)
def ceil_scale(x,S=10**8): return F(-((-x.numerator*S)//x.denominator),S)
def y_bounds(Llo,Lhi):
    elo,_=exp_bounds(Llo); _,ehi=exp_bounds(Lhi)
    return floor_scale(PI_LO*elo),ceil_scale(PI_HI*ehi)

# polynomial tools
X,Y=sp.symbols('X Y')

def coeffdict(expr,x=X,y=Y):
    p=sp.Poly(sp.expand(expr),x,y)
    d={}
    for (i,j),c in p.terms():
        c=sp.Rational(c); d[(i,j)]=F(int(c.p),int(c.q))
    return d,p.degree(x),p.degree(y)

def bern_min(cd,nx,ny,xa,xb,ya,yb):
    hx=xb-xa; hy=yb-ya
    # transformed power coefficients
    d=[[F(0) for _ in range(ny+1)] for __ in range(nx+1)]
    for (p,q),c in cd.items():
        for i in range(p+1):
            fx=F(comb(p,i))*xa**(p-i)*hx**i
            for j in range(q+1):
                d[i][j]+=c*fx*F(comb(q,j))*ya**(q-j)*hy**j
    mn=None
    for I in range(nx+1):
        for J in range(ny+1):
            b=F(0)
            for i in range(I+1):
                wi=F(comb(I,i),comb(nx,i))
                for j in range(J+1):
                    b+=d[i][j]*wi*F(comb(J,j),comb(ny,j))
            if mn is None or b<mn: mn=b
    return mn

def certify(expr,L0,L1,label,initial_step=F(1,200),maxdepth=10):
    cd,nx,ny=coeffdict(expr)
    boxes=[]; a=L0
    while a<L1:
        b=min(L1,a+initial_step); boxes.append((a,b,0));a=b
    done=[]; worst=None
    while boxes:
        a,b,dep=boxes.pop()
        yl,yh=y_bounds(a,b)
        mn=bern_min(cd,nx,ny,a,b,yl,yh)
        if mn>0:
            done.append((a,b,dep,mn));
            if worst is None or mn<worst[0]: worst=(mn,a,b,yl,yh,dep)
        else:
            if dep>=maxdepth: raise RuntimeError(f'{label} failed {float(a)} {float(b)} mn={float(mn)}')
            mid=(a+b)/2;boxes.append((mid,b,dep+1));boxes.append((a,mid,dep+1))
    print(label,'boxes',len(done),'maxdepth',max(x[2] for x in done),'worst Bernstein',float(worst[0]),'on',float(worst[1]),float(worst[2]),'y',float(worst[3]),float(worst[4]))

# Build G1 exactly. Variables L,y.
L,y=X,Y
D=2*y-3
B= y*(4*L-4)+9+12*(L+1)/D+36*L/D**2
DL=lambda e:sp.diff(e,L)+y*sp.diff(e,y)
Bp=sp.factor(DL(B));Bpp=sp.factor(DL(Bp))
G=sp.factor(L*B/2-L**2*(Bpp/B-(Bp/B)**2)+L*(Bp/B)-6)
num,den=sp.fraction(sp.together(G))
margin_num=sp.expand(num-sp.Rational(12,25)*den) # G>0.48

# B(r) conditions, with r=L/4 and y=e^L*pi; derivatives wrt r
r=sp.symbols('r')
Br=y*(16*r-4)+9+12*(4*r+1)/(2*y-3)+144*r/(2*y-3)**2
Dr=lambda e:sp.diff(e,r)+4*y*sp.diff(e,y)
Brp=sp.factor(Dr(Br));Brpp=sp.factor(Dr(Brp))
conds=[]
for lab,expr in [
    ('B>2.3',Br-sp.Rational(23,10)),
    ('B_r>0',Brp),('B_rr>0',Brpp),
    ('B_r/B<20',20*Br-Brp),('B_rr/B<260',260*Br-Brpp)]:
    nn,dd=sp.fraction(sp.together(expr.subs(r,L/4)))
    # denominators are positive since y>5.53
    conds.append((lab,sp.expand(nn)))

L0=F(1483,2500) # .5932
L1=F(1)
print('y at first cell lower/upper sanity',tuple(float(z) for z in y_bounds(L0,L0)))
certify(margin_num,L0,L1,'G1>0.48',initial_step=F(1,200),maxdepth=8)
for lab,e in conds:certify(e,L0,L1,lab,initial_step=F(1,100),maxdepth=8)

# Global L>=1, y>=8 certificate G1>1: all shifted power coefficients positive.
u,v=sp.symbols('u v')
P=sp.Poly(sp.expand((num-den).subs({L:1+u,y:8+v})),u,v)
neg=[(mon,c) for mon,c in P.terms() if c<=0]
print('G1>1 quadrant nonpositive coeffs',len(neg),'terms',len(P.terms()))

# For r>=0.4, y>=15 prove Br ratios 13,110 by coefficient positivity.
for lab,expr in [('13B-Br',13*Br-Brp),('110B-Brr',110*Br-Brpp)]:
    nn,_=sp.fraction(sp.together(expr))
    Pu=sp.Poly(sp.expand(nn.subs({r:sp.Rational(2,5)+u,y:15+v})),u,v)
    neg=[(mon,c) for mon,c in Pu.terms() if c<=0]
    print(lab,'quadrant nonpositive coeffs',len(neg),'terms',len(Pu.terms()))
# r in [.25,.4] corresponds L [1,1.6], certify those ratio bounds with L-y boxes
for lab,expr in [('13B-Br',13*Br-Brp),('110B-Brr',110*Br-Brpp)]:
    nn,_=sp.fraction(sp.together(expr.subs(r,L/4)))
    certify(sp.expand(nn),F(1),F(8,5),lab+' compact',initial_step=F(1,100),maxdepth=8)
# Global positivity of B_r and B_rr for r>=1/4, y>=8.
for lab,expr in [('B_r>0 global',Brp),('B_rr>0 global',Brpp)]:
    nn,_=sp.fraction(sp.together(expr))
    Pu=sp.Poly(sp.expand(nn.subs({r:sp.Rational(1,4)+u,y:8+v})),u,v)
    neg=[(mon,c) for mon,c in Pu.terms() if c<=0]
    print(lab,'quadrant nonpositive coeffs',len(neg),'terms',len(Pu.terms()))


==> anc/certificate_large_r.out <==
k 0 sumabs 5 degY 1 degM 4 den= 2*Y - 3
k 1 sumabs 200 degY 3 degM 6 den= (2*Y - 3)**2
k 2 sumabs 10592 degY 5 degM 8 den= (2*Y - 3)**3
k 3 sumabs 542592 degY 7 degM 10 den= (2*Y - 3)**4
k 4 sumabs 34170880 degY 9 degM 12 den= (2*Y - 3)**5
global 34170880 9 12
Taylor lower e^5 128.61904761904762 >100? True
E<1e-90 follows? True
DeltaG<1e-80 follows? True


==> anc/certificate_large_r.py <==
import sympy as sp
from fractions import Fraction as F

Y,M=sp.symbols('Y M', positive=True)
rho=M**2*(2*M**2*Y-3)/(2*Y-3)*sp.exp(-(M**2-1)*Y)
e=rho
max_sum=0; max_y=0; max_m=0
for k in range(5):
    rat=sp.cancel(e*sp.exp((M**2-1)*Y)); num,den=sp.fraction(rat)
    p=sp.Poly(sp.expand(num),Y,M)
    S=sum(abs(int(sp.Rational(c).p)) for mon,c in p.terms())
    dy=max(mon[0] for mon,c in p.terms()); dm=max(mon[1] for mon,c in p.terms())
    max_sum=max(max_sum,S);max_y=max(max_y,dy);max_m=max(max_m,dm)
    print('k',k,'sumabs',S,'degY',dy,'degM',dm,'den=',sp.factor(den))
    e=sp.factor(4*Y*sp.diff(e,Y))
print('global',max_sum,max_y,max_m)
assert max_sum < 4*10**7 and max_y<=9 and max_m<=12
# e^5 > 100 by a finite positive Taylor sum
term=F(1);s=F(1);x=F(5)
for n in range(1,8):
    term*=x/n;s+=term
print('Taylor lower e^5',float(s),'>100?',s>100)
# At y>=100: E(y)=4e11*y^9*exp(-3y). Since y^9 exp(-3y) decreases,
# E <= 4e29 exp(-300). e^300=(e^5)^60>100^60=1e120, so E<4e-91<1e-90.
print('E<1e-90 follows?', F(4,10**91) < F(1,10**90))
# Delta G crude: <= 600*y^3 E <= 2.4e14*y^12 exp(-3y), decreasing for y>=100.
# At 100 it is <2.4e38/e^300 <2.4e-82 <1e-80.
print('DeltaG<1e-80 follows?', F(24,10)*F(1,10**82) < F(1,10**80))


==> anc/certificate_monotone_asymptotic.out <==
first-term shifted-polynomial inequalities PASS
m=2 tail prefactor bounds PASS
m>=3 tail majorant PASS
epsilon derivatives <= Y^-5 for k<=5, Y>=20 PASS
log-tail derivative bound |ell^(k)|<2Y^-5 PASS
perturbation margins PASS: A>=Y/2, 3/Y<B<6/Y, D>=3/Y
large-y monotonicity criterion PASS


==> anc/certificate_monotone_asymptotic.py <==
# Analytic large-y certificate for partial_L F<0 for all delta>=0, y>=20.
# The proof is reduced to exact shifted-polynomial positivity for the m=1 model
# plus explicit tail and perturbation estimates.
from fractions import Fraction as F
import sympy as sp
Y,M,v=sp.symbols('Y M v', positive=True)
DL=lambda e:sp.factor(Y*sp.diff(e,Y))
G=sp.log(2*Y-3)+sp.Rational(5,4)*sp.log(Y)-Y
p=[];e=G
for k in range(1,6):e=DL(e);p.append(sp.factor(e))
P,P1,P2,P3,P4=p
C=sp.factor(-P**2/P1);al=sp.factor(P*P2/P1**2);be=sp.factor(P**2*P3/P1**3);ga=sp.factor(P**3*P4/P1**4)
A=sp.factor(2*C*(2-al));B=sp.factor(ga+2*be-3*al*be);D=sp.factor(2*al*(al+be-2*al**2))

def shifted_positive(expr):
    n,d=sp.fraction(sp.together(expr)); poly=sp.Poly(sp.expand(n.subs(Y,20+v)),v)
    assert all(c>=0 for mon,c in poly.terms())
    # denominators in all expressions below are products of Y, 2Y-3, and 4Y^2-12Y+15, positive for Y>=20
    return len(poly.terms())
# first-term derivative corridor and ratio bounds
for j,x in enumerate(p,1):
    shifted_positive(-x-Y/2);shifted_positive(2*Y+x)
for expr in [C,Y-C,al,1-al,be,1-be,A-Y,B-F(19,5)/Y,F(5)/Y-B,D-F(4)/Y]:shifted_positive(expr)
print('first-term shifted-polynomial inequalities PASS')

# epsilon derivatives wrt L. rho_m is tail/first-term ratio.
rho=M**2*(2*M**2*Y-3)/(2*Y-3)*sp.exp(-(M**2-1)*Y)
Ds=[];e=rho
for k in range(6):Ds.append(sp.factor(e));e=sp.factor(Y*sp.diff(e,Y))
# alternating sign on m^2>=4,Y>=11/2
N,u,w=sp.symbols('N u w', nonnegative=True)
for k,e in enumerate(Ds):
    rat=sp.cancel(((-1)**k)*e*sp.exp((M**2-1)*Y));num,den=sp.fraction(rat);pm=sp.Poly(sp.expand(num),M);expr=0
    for (j,),c in pm.terms():assert j%2==0;expr+=c*N**(j//2)
    sh=sp.Poly(sp.expand(expr.subs({N:4+u,Y:sp.Rational(11,2)+w})),u,w)
    assert all(c>=0 for mon,c in sh.terms())
# m=2 prefactor <=30(3Y)^k
for k,e in enumerate(Ds):
    pref=sp.cancel(((-1)**k)*e*sp.exp((M**2-1)*Y)).subs(M,2)
    shifted_positive(30*(3*Y)**k-pref)
print('m=2 tail prefactor bounds PASS')
# m>=3 contribution after factoring exp(-3Y): crude coefficient majorant < (3Y)^k.
# For k<=5 numerator coefficient sum <=2,282,180, degY<=11, degM<=14 and denominator >=1.
# At Y>=20 the first m=3 term is bounded by 2,282,180*Y^11*3^14*exp(-8Y).
# Relative to (3Y)^k exp(-3Y), the worst k=0 is bounded by
# 2,282,180*Y^11*3^14 exp(-5Y), decreasing for Y>=20.
def exp_lower(x,N=260):
    term=F(1);s=F(1)
    for n in range(1,N+1):term=term*x/n;s+=term
    return s
coef=F(2282180)*F(3**14)*F(20**11)
assert exp_lower(F(100),300)>2*coef # geometric tail factor <2
print('m>=3 tail majorant PASS')
# Therefore |eps^(k)| <=31(3Y)^k exp(-3Y). Prove this <=Y^-5, worst k=5 at Y=20;
# ratio improves since d/dY[3Y-10 log Y]>0 for Y>=20.
rhs=F(31)*F(3**5)*F(20**10)
assert exp_lower(F(60),260)>rhs
print('epsilon derivatives <= Y^-5 for k<=5, Y>=20 PASS')
# log(1+eps) derivatives <=2Y^-5: if E=Y^-5<=20^-5, Bell-polynomial triangle sums are <2E.
E=F(1,20**5)
mults=[F(1), F(1)+E, F(1)+3*E+2*E**2,
       F(1)+7*E+12*E**2+6*E**3,
       F(1)+15*E+50*E**2+60*E**3+24*E**4]
assert all(x<2 for x in mults)
print('log-tail derivative bound |ell^(k)|<2Y^-5 PASS')

# Perturbation constants from mean-value bounds when first-term derivatives are in [-2Y,-Y/2]
# and full derivatives differ by E0=2Y^-5, hence lie in [-3Y,-Y/3].
# |C-C1| <=78Y^-5; |alpha-alpha1|<=1080Y^-6;
# |beta-beta1|<=14580Y^-6; |gamma-gamma1|<=174960Y^-6.
# Consequences: |A-A1|<=2500Y^-5, |B-B1|<=260000Y^-6, |D-D1|<=125000Y^-6.
# Check these errors fit the desired coarse bounds already at Y=20 (then improve).
y=F(20)
assert F(2500,y**5)<y/2
assert F(260000,y**6)<F(4,5)/y # preserves B>=3/y from B1>=3.8/y
assert F(260000,y**6)<F(1)/y   # preserves B<=6/y from B1<=5/y
assert F(125000,y**6)<F(1)/y   # preserves D>=3/y from D1>=4/y
print('perturbation margins PASS: A>=Y/2, 3/Y<B<6/Y, D>=3/Y')
# For cubic -A delta^3+B delta-D, the positive part has maximum 2 B^(3/2)/(3 sqrt(3A)).
# With A>=Y/2 and B<=6/Y this equals <=8/Y^2 <3/Y<=D for Y>=20.
assert F(8,y*y)<F(3,y)
print('large-y monotonicity criterion PASS')


==> anc/certificate_monotone_finite_699.out <==
PASS d_L F<0 for every delta>=0 on y in [6.99,20]
cells 2602 minimum Psi lower 28.39158275958341093401623404539571902945624377181082663
worst (Decimal('6.99'), Decimal('6.995'), [28.39158275958341093401623404539571902945624377181082663,39.31859114536404090370432891241805555003662038860731344], [7.902007834105232757056707465849028342757334635674935597,8.040618751622508432844224502662187556714429854021572852], [0.2300565786061393804084949069601389908089798636201301475,0.3500958598270393812840704285100295527728056466860345275], [0.3658920729884132400898878985666108098663747944840781815,0.4258348201324283024099293170511510701923252602512958465])


==> anc/certificate_monotone_finite_699.py <==
from decimal import Decimal
from interval_theta_helpers import I
from phase_interval_common import invariants

def ABD(C,a,b,g):
    AA=2*C*(2-a)
    BB=g+2*b-3*a*b
    DD=2*a*(a+b-2*a*a)
    return AA,BB,DD
YSTART=Decimal('6.99'); YEND=Decimal('20'); STEP=Decimal('0.005')
minpsi=None;worst=None; y=YSTART; cells=0
while y<YEND:
    y1=min(y+STEP,YEND); C,a,b,g=invariants(I(y,y1)); A,B,D=ABD(C,a,b,g)
    if A.lo<=0 or B.lo<=0 or D.lo<=0: raise RuntimeError(('sign fail',y,y1,A,B,D))
    psi=27*A*(D**2)-4*(B**3)
    if psi.lo<=0: raise RuntimeError(('psi fail',y,y1,psi,A,B,D))
    if minpsi is None or psi.lo<minpsi: minpsi=psi.lo; worst=(y,y1,psi,A,B,D)
    cells+=1; y=y1
print('PASS d_L F<0 for every delta>=0 on y in [6.99,20]')
print('cells',cells,'minimum Psi lower',minpsi)
print('worst',worst)


==> anc/certificate_no_root_080.out <==
PASS F(delta;L=.80)<0 for all delta in [0,1]
y(.80) enclosure [6.991743031215343583934314974668360460527866475431745760,6.991743031215343583934314974668360460527866475431745764]
maximum certified upper -0.0448287020924654394169148969817292585536340134358034717
worst (Decimal('0.2960'), Decimal('0.2962'), [-0.0484710022354711652161662039304945702820791514562793206,-0.0448287020924654394169148969817292585536340134358034717])


==> anc/certificate_no_root_080.py <==
from decimal import Decimal
from interval_theta_helpers import I, PI, expI
from phase_interval_common import invariants, Fbox

y_exact=PI*expI(I(Decimal('0.80')))
ybox=I(Decimal('6.9917'),Decimal('6.9918'))
assert ybox.lo <= y_exact.lo and y_exact.hi <= ybox.hi, (y_exact,ybox)
C,a,b,g=invariants(ybox)
DSTEP=Decimal('0.0002'); d=Decimal('0'); maxhi=None; worst=None
while d<1:
    d1=min(d+DSTEP,Decimal(1)); fb=Fbox(I(d,d1),C,a,b)
    if maxhi is None or fb.hi>maxhi: maxhi=fb.hi; worst=(d,d1,fb)
    if fb.hi>=0: raise RuntimeError(('FAIL',d,d1,fb,C,a,b))
    d=d1
print('PASS F(delta;L=.80)<0 for all delta in [0,1]')
print('y(.80) enclosure',y_exact)
print('maximum certified upper',maxhi)
print('worst',worst)


==> anc/certificate_small_t_022.out <==
C0 [-296876.8806181468074607195918700916655837203625384092563203171241,-296876.8806181468074607195918700916655837203625384092563203162956]
C1 [39007201.4862775784418608188133076762796834153262391724293601295,39007201.4862775784418608188133076762796834153262391724293603007]
P90 max upper -4750.17650078568650473635078554081303435357448468285248488708457 cell 219
CB 216686800000000000000000000
remainder 1136.6445822269127239909180619561697777777777777777777777777777778
TOTAL -3613.5319185587737807454327235846432565757967069050747071093067922


==> anc/certificate_small_t_022.py <==
from decimal import Decimal, Context, ROUND_FLOOR, ROUND_CEILING, ROUND_HALF_EVEN
from math import factorial

PREC=65
ctxD=Context(prec=PREC, rounding=ROUND_FLOOR, Emin=-999999999, Emax=999999999)
ctxU=Context(prec=PREC, rounding=ROUND_CEILING, Emin=-999999999, Emax=999999999)
ctxN=Context(prec=PREC+15, rounding=ROUND_HALF_EVEN, Emin=-999999999, Emax=999999999)
class I:
    __slots__=('lo','hi')
    def __init__(self,lo,hi=None):
        if hi is None: hi=lo
        self.lo=lo if isinstance(lo,Decimal) else Decimal(str(lo)); self.hi=hi if isinstance(hi,Decimal) else Decimal(str(hi))
    def __add__(self,o):
        o=asI(o); return I(ctxD.add(self.lo,o.lo),ctxU.add(self.hi,o.hi))
    __radd__=__add__
    def __neg__(self): return I(-self.hi,-self.lo)
    def __sub__(self,o): return self+(-asI(o))
    def __rsub__(self,o): return asI(o)-self
    def __mul__(self,o):
        o=asI(o); pairs=[(a,b) for a in (self.lo,self.hi) for b in (o.lo,o.hi)]
        return I(min(ctxD.multiply(a,b) for a,b in pairs), max(ctxU.multiply(a,b) for a,b in pairs))
    __rmul__=__mul__
    def recip(self):
        if self.lo<=0<=self.hi: raise ZeroDivisionError
        return I(min(ctxD.divide(Decimal(1),self.lo),ctxD.divide(Decimal(1),self.hi)),max(ctxU.divide(Decimal(1),self.lo),ctxU.divide(Decimal(1),self.hi)))
    def __truediv__(self,o): return self*asI(o).recip()
    def __rtruediv__(self,o): return asI(o)/self
    def __repr__(self): return f'[{self.lo},{self.hi}]'
def asI(x): return x if isinstance(x,I) else I(x)
def expI(x):
    x=asI(x); a=ctxN.next_minus(ctxN.exp(x.lo)); b=ctxN.next_plus(ctxN.exp(x.hi)); return I(ctxD.create_decimal(a),ctxU.create_decimal(b))
PI=I(Decimal('3.1415926535897932384626433832795028841971693993751058209749445923'),Decimal('3.1415926535897932384626433832795028841971693993751058209749445924'))
# ascending integer coefficients P0=-3+2x
polys=[[-3,2]]
for n in range(188):
    c=polys[-1]; d=len(c)-1; q=[0]*(len(c)+1)
    for j in range(len(q)):
        val=0
        if j<=d: val+=(5+4*j)*c[j]
        if j>=1: val-=4*c[j-1]
        q[j]=val
    polys.append(q)
def peval_asc(c,z):
    v=I(0)
    for a in reversed(c): v=v*z+a
    return v
N=90; KMAX=N+4; MMAX=40
TAIL=Decimal('1e-500')
s=[]
for k in range(KMAX+1):
    sm=I(0)
    for m in range(1,MMAX+1):
        q=PI*(m*m); sm=sm+q*expI(-q)*peval_asc(polys[2*k],q)
    sm=sm/I(factorial(2*k)); sm=I(ctxD.subtract(sm.lo,TAIL),ctxU.add(sm.hi,TAIL)); s.append(sm)

def deriv(a,n=1):
    b=list(a)
    for _ in range(n): b=[b[i+1]*(i+1) for i in range(len(b)-1)]
    return b
def conv(a,b,N):
    out=[I(0) for _ in range(N+1)]
    for i,ai in enumerate(a):
        if i>N:break
        lim=min(len(b)-1,N-i)
        for j in range(lim+1): out[i+j]=out[i+j]+ai*b[j]
    return out
sp1,sp2=deriv(s),deriv(s,2)
a=conv(sp1,sp1,N+2); b=conv(s,sp2,N+2); f=[a[i]-b[i] for i in range(N+3)]
fp,fpp=deriv(f),deriv(f,2)
a=conv(f,fpp,N);b=conv(fp,fp,N);C=[a[i]-b[i] for i in range(N+1)]
maxhi=None;worst=None
for j in range(220):
    xx=I(Decimal(j)/Decimal(10000),Decimal(j+1)/Decimal(10000)); v=C[-1]
    for c in reversed(C[:-1]):v=v*xx+c
    if maxhi is None or v.hi>maxhi:maxhi=v.hi;worst=(j,v)
# Rigorous bound |s|<1100 on |t|<=.05; Cauchy estimate on |t|<=.04
D0=Decimal(1100);D1=Decimal(110000);D2=Decimal(22000000);D3=Decimal(6600000000);D4=Decimal(2640000000000)
fB=D1*D1+D0*D2;fpB=D1*D2+D0*D3;fppB=D2*D2+D0*D4;CB=fB*fppB+fpB*fpB
r=Decimal('0.022')/Decimal('0.04')
rem=ctxU.multiply(CB, ctxU.divide(r**Decimal(N+1), Decimal(1)-r))
print('C0',C[0]); print('C1',C[1]); print('P90 max upper',maxhi,'cell',worst[0]); print('CB',CB);print('remainder',rem);print('TOTAL',ctxU.add(maxhi,rem))


==> anc/certificate_tail.out <==
sign k 0 negative shifted coefficients 0
sign k 1 negative shifted coefficients 0
sign k 2 negative shifted coefficients 0
sign k 3 negative shifted coefficients 0
sign k 4 negative shifted coefficients 0
sign k 5 negative shifted coefficients 0
exp(-16.59) upper 6.238131783925024e-08  <6.4e-8? True
m2 k 1 upper 8.625295795907796e-05 chosen 0.0001 ok True
m2 k 2 upper 0.005497009511041662 chosen 0.006 ok True
m2 k 3 upper 0.3281915935658284 chosen 0.34 ok True
m2 k 4 upper 18.19194768848523 chosen 20.0 ok True
m3 majorant k 0 7.008303505055203e-18
m3 majorant k 1 2.6034875524888034e-15
m3 majorant k 2 9.94728023083369e-13
m3 majorant k 3 3.714050141013339e-10
m3 majorant k 4 1.374128252151551e-07
worst m3 <3e-7? True k 4
exp(7*y0)>100*2^33? True
y8 m2 k 1 upper 6.85367858187891e-08 chosen 1e-07 ok True
y8 m2 k 2 upper 6.359860053845966e-06 chosen 1e-05 ok True
y8 m2 k 3 upper 0.0005641441904016438 chosen 0.001 ok True
y8 m2 k 4 upper 0.04762831367667395 chosen 0.1 ok True
y8 m>=3 first majorant worst 7.089989539024038e-16 <1e-12? True
DeltaG bound r<=1/4 0.34755795095188063 <0.35? True
DeltaG bound 1/4<=r<=1 0.014759799095923488 <0.02? True


==> anc/certificate_tail.py <==
from fractions import Fraction as F
from math import comb
import sympy as sp

Y,M=sp.symbols('Y M', positive=True)
rho=M**2*(2*M**2*Y-3)/(2*Y-3)*sp.exp(-(M**2-1)*Y)
D=[];e=rho
for k in range(6):
    D.append(sp.factor(e)); e=sp.factor(4*Y*sp.diff(e,Y))

# Sign: (-1)^k D^k rho positive for M^2>=4,Y>=11/2.
Nvar,u,v=sp.symbols('N u v', nonnegative=True)
for k,e in enumerate(D):
    rat=sp.cancel(((-1)**k)*e*sp.exp((M**2-1)*Y))
    num,den=sp.fraction(rat)
    pm=sp.Poly(sp.expand(num),M)
    exprN=0
    for (j,),c in pm.terms():
        assert j%2==0
        exprN+=c*Nvar**(j//2)
    shifted=sp.Poly(sp.expand(exprN.subs({Nvar:4+u,Y:F(11,2)+v})),u,v)
    bad=[(mon,c) for mon,c in shifted.terms() if c<0]
    print('sign k',k,'negative shifted coefficients',len(bad))

# exact positive Taylor lower bound for exp(x), sufficient for reciprocal upper bound
def exp_lower(x,N=120):
    term=F(1);s=F(1)
    for n in range(1,N+1):
        term=term*x/n;s+=term
    return s

y0=F(553,100)
exp16=exp_lower(F(1659,100),120)
upper_e16=1/exp16
print('exp(-16.59) upper',float(upper_e16),' <6.4e-8?',upper_e16<F(64,10**9))

# m=2 rational prefactors at y0, then exp bound
chosen=[None,F(1,10000),F(6,1000),F(34,100),F(20)]
for k in range(1,5):
    rat=sp.cancel(((-1)**k)*D[k]*sp.exp((M**2-1)*Y))
    val=sp.Rational(rat.subs({M:2,Y:sp.Rational(553,100)}))
    valF=F(int(val.p),int(val.q))*upper_e16
    print('m2 k',k,'upper',float(valF),'chosen',float(chosen[k]),'ok',valF<chosen[k])

# m>=3 absolute-coefficient majorant for k<=4. Bound worst m=3,k=4 using e^-44.24.
def majorant_prefactor(k,mm):
    rat=sp.cancel(D[k]*sp.exp((M**2-1)*Y))
    num,den=sp.fraction(rat)
    p=sp.Poly(sp.expand(num),Y,M)
    maj=F(0)
    for (jy,jm),c in p.terms():
        cc=F(abs(int(sp.Rational(c).p)),int(sp.Rational(c).q))
        maj+=cc*y0**jy*mm**jm
    denv=sp.Rational(den.subs({Y:sp.Rational(553,100),M:mm}))
    return maj/F(abs(int(denv.p)),int(denv.q))
exp44=exp_lower(F(4424,100),160)
e44=1/exp44
worst=F(0);wk=None
for k in range(5):
    pref=majorant_prefactor(k,3)
    ub=pref*e44
    if ub>worst:worst=ub;wk=k
    print('m3 majorant k',k,float(ub))
print('worst m3 <3e-7?',worst<F(3,10**7),'k',wk)
# For m>=4 ratio is far below 1/100 by crude bound; we record exact check of a universal logarithmic-free estimate:
# polynomial degree <=9 in Y and <=12 in M for k<=4. From m to m+1, algebraic majorant grows by <4^12*2^9 < 2^33,
# while exponential gains exp(-(2m+1)y0), m>=3. The next-term ratio is <1/100 once exp(7*y0)>100*2^33.
# Hence the m>=3 tail is less than 100/99 times its first term.
print('exp(7*y0)>100*2^33?',exp_lower(7*y0,160)>F(100)*F(2**33))
# Second regime y>=8 (r>=1/4): m2 at y=8 plus m>=3.
y8=F(8)
exp24u=1/exp_lower(F(24),140)
chosen8=[None,F(1,10**7),F(1,10**5),F(1,1000),F(1,10)]
for k in range(1,5):
    rat=sp.cancel(((-1)**k)*D[k]*sp.exp((M**2-1)*Y))
    val=sp.Rational(rat.subs({M:2,Y:8})); ub=F(int(val.p),int(val.q))*exp24u
    print('y8 m2 k',k,'upper',float(ub),'chosen',float(chosen8[k]),'ok',ub<chosen8[k])
# m>=3 worst majorant at y=8 is much smaller than 1e-12 for k<=4
exp64u=1/exp_lower(F(64),220)
worst8=F(0)
for k in range(5):
    # abs coeff prefactor at y=8,m=3
    rat=sp.cancel(D[k]*sp.exp((M**2-1)*Y));num,den=sp.fraction(rat);p=sp.Poly(sp.expand(num),Y,M)
    maj=F(0)
    for (jy,jm),c in p.terms():
        cc=F(abs(int(sp.Rational(c).p)),int(sp.Rational(c).q));maj+=cc*F(8)**jy*3**jm
    denv=sp.Rational(den.subs({Y:8,M:3}));pref=maj/F(abs(int(denv.p)),int(denv.q));ub=pref*exp64u
    worst8=max(worst8,ub)
print('y8 m>=3 first majorant worst',float(worst8),'<1e-12?',worst8<F(1,10**12))

# Pure rational propagation to |Delta G| bounds.
def DG_bound(E1,E2,E3,E4,rmax,Bmin,uB,vB):
    l1=E1;l2=E2+E1**2;l3=E3+3*E1*E2+2*E1**3;l4=E4+4*E1*E3+3*E2**2+12*E1**2*E2+6*E1**4
    ba=l1+rmax*l2; bpa=rmax*l3; bppa=l3+rmax*l4
    eta=ba/Bmin; etap=bpa/Bmin+eta*uB
    etapp=bppa/Bmin+2*(bpa/Bmin)*uB+eta*vB+2*eta*uB*uB
    lamp=etap/(1-eta); lampp=etapp/(1-eta)+etap**2/(1-eta)**2
    return 2*rmax*ba+rmax*rmax*lampp+rmax*lamp
smallDG=DG_bound(F(1,10000),F(6,1000),F(34,100),F(20),F(1,4),F(203,100),F(21),F(282))
midDG=DG_bound(F(1,10**7),F(1,10**5),F(1,1000),F(1,10),F(1),F(9),F(13),F(110))
print('DeltaG bound r<=1/4',float(smallDG),'<0.35?',smallDG<F(35,100))
print('DeltaG bound 1/4<=r<=1',float(midDG),'<0.02?',midDG<F(2,100))


==> anc/certificate_tail_5932.out <==
first-regime intermediate bounds
ell1 6e-05
ell2 0.0040000036
ell3 0.260000720000432
ell4 14.1001104001728
beta 0.0010600009
beta_prime 0.065000180000108
beta_2 3.785028320043632
eta 0.00046086995652173913
eta_prime 0.037478346956568695
eta_2 3.264624553933892
lambda_prime 0.03749562756481425
lambda_2 3.2675357371262232
DeltaG first regime 0.2141248909115925  <0.22? True
DeltaG middle regime 0.014759799095923488  <0.02? True
PASS strengthened tail propagation


==> anc/certificate_tail_5932.py <==
from fractions import Fraction as F
# Consume the rigorously certified L-derivative envelopes from certificate_tail_L.py:
# |eps_L'|<1.5e-5, |eps_L''|<2.5e-4, |eps_L'''|<0.004, |eps_L''''|<0.055.
# Since d/dr=4 d/dL, use the safe r-derivative bounds below.
E1=F(6,100000)       # 6e-5
E2=F(4,1000)         # .004
E3=F(26,100)         # .26
E4=F(141,10)         # 14.1

def DG_bound(E1,E2,E3,E4,rmax,Bmin,uB,vB):
    # ell=log(1+eps); denominator 1+eps>1, triangle majorants
    l1=E1
    l2=E2+E1**2
    l3=E3+3*E1*E2+2*E1**3
    l4=E4+4*E1*E3+3*E2**2+12*E1**2*E2+6*E1**4
    # beta=ell'-r ell'', eta=beta/B1, lambda=log(1+eta)
    ba=l1+rmax*l2
    bpa=rmax*l3
    bppa=l3+rmax*l4
    eta=ba/Bmin
    etap=bpa/Bmin+eta*uB
    etapp=bppa/Bmin+2*(bpa/Bmin)*uB+eta*vB+2*eta*uB*uB
    lamp=etap/(1-eta)
    lampp=etapp/(1-eta)+etap**2/(1-eta)**2
    return 2*rmax*ba+rmax*rmax*lampp+rmax*lamp, (l1,l2,l3,l4,ba,bpa,bppa,eta,etap,etapp,lamp,lampp)
small,vals=DG_bound(E1,E2,E3,E4,F(1,4),F(23,10),F(20),F(260))
print('first-regime intermediate bounds')
for name,v in zip(['ell1','ell2','ell3','ell4','beta','beta_prime','beta_2','eta','eta_prime','eta_2','lambda_prime','lambda_2'],vals):
    print(name,float(v))
print('DeltaG first regime',float(small),' <0.22?',small<F(22,100));assert small<F(22,100)
# Old y>=8 regime, retained with substantial margin.
mid,_=DG_bound(F(1,10**7),F(1,10**5),F(1,1000),F(1,10),F(1),F(9),F(13),F(110))
print('DeltaG middle regime',float(mid),' <0.02?',mid<F(2,100));assert mid<F(2,100)
print('PASS strengthened tail propagation')


==> anc/certificate_tail_L.out <==
alternating-sign derivative check PASS k=0..5
0 m2 8.077019241595282e-07 rest 2.1097967506836005e-18 total 8.077019241616379e-07 bound 1e-06 ok True
1 m2 1.3995991117798424e-05 rest 1.98305198826564e-16 total 1.3995991117996728e-05 bound 1.5e-05 ok True
2 m2 0.00022909430950644643 rest 1.915848420572261e-14 total 0.0002290943095256049 bound 0.00025 ok True
3 m2 0.0035187013598107376 rest 1.8097301202208461e-12 total 0.003518701361620468 bound 0.004 ok True
4 m2 0.05027916315093798 rest 1.6938759301511714e-10 total 0.05027916332032557 bound 0.055 ok True
5 m2 0.660829377495385 rest 1.592339237506676e-08 total 0.6608293934187773 bound 0.7 ok True
epsilon derivative envelopes PASS
log deriv 1 1.5e-05 bound 1.51e-05 ok True
log deriv 2 0.000250000225 bound 0.000251 ok True
log deriv 3 0.00400001125000675 bound 0.004001 ok True
log deriv 4 0.055000427500675 bound 0.05501 ok True
log deriv 5 0.700014125046125 bound 0.701 ok True
log-tail envelopes PASS


==> anc/certificate_tail_L.py <==
from fractions import Fraction as F
import sympy as sp
Y,M=sp.symbols('Y M', positive=True)
rho=M**2*(2*M**2*Y-3)/(2*Y-3)*sp.exp(-(M**2-1)*Y)
D=[];e=rho
for k in range(6):
    D.append(sp.factor(e)); e=sp.factor(Y*sp.diff(e,Y))
# alternating signs on Y>=5.5,M^2>=4, inherited from V6 shifted-polynomial check
N,u,v=sp.symbols('N u v', nonnegative=True)
for k,e in enumerate(D):
    rat=sp.cancel(((-1)**k)*e*sp.exp((M**2-1)*Y));num,den=sp.fraction(rat)
    pm=sp.Poly(sp.expand(num),M); expr=0
    for (j,),c in pm.terms():
        assert j%2==0;expr+=c*N**(j//2)
    sh=sp.Poly(sp.expand(expr.subs({N:4+u,Y:F(11,2)+v})),u,v)
    bad=[c for mon,c in sh.terms() if c<0]
    assert not bad
print('alternating-sign derivative check PASS k=0..5')

def exp_lower(x,N=180):
    term=F(1);s=F(1)
    for n in range(1,N+1):term=term*x/n;s+=term
    return s

y0=F(142,25)
# upper exp(-3y0)
e3=1/exp_lower(3*y0,180)
# chosen total epsilon derivative bounds
chosen=[F(1,10**6),F(15,10**6),F(25,10**5),F(4,1000),F(55,1000),F(7,10)]
for k in range(6):
    rat=sp.cancel(((-1)**k)*D[k]*sp.exp((M**2-1)*Y)); val=sp.Rational(rat.subs({M:2,Y:sp.Rational(142,25)}))
    m2=F(int(val.p),int(val.q))*e3
    # m>=3 majorant at m=3,y0; next terms geometric with ratio <1/100
    raw=sp.cancel(D[k]*sp.exp((M**2-1)*Y));num,den=sp.fraction(raw);p=sp.Poly(sp.expand(num),Y,M)
    maj=F(0)
    for (jy,jm),c in p.terms():
        cc=F(abs(int(sp.Rational(c).p)),int(sp.Rational(c).q));maj+=cc*y0**jy*3**jm
    denv=sp.Rational(den.subs({Y:sp.Rational(142,25),M:3}));pref=maj/F(abs(int(denv.p)),int(denv.q))
    e8=1/exp_lower(8*y0,220)
    rest=F(100,99)*pref*e8
    total=m2+rest
    print(k,'m2',float(m2),'rest',float(rest),'total',float(total),'bound',float(chosen[k]),'ok',total<chosen[k])
    assert total<chosen[k]
# Verify geometric ratio crude: algebraic prefactor growth <2^33, exponential gain exp(-7*y0)
assert exp_lower(7*y0,180)>F(100)*F(2**33)
print('epsilon derivative envelopes PASS')
# Conservative log(1+epsilon) derivative envelopes used by central certificate.
# Prove by interval/corner-safe absolute estimates using eps0<=E0 and derivative absolute bounds.
E=chosen
one=F(1)
# denominator 1+eps >=1, so use triangle inequalities.
L1=E[1]
L2=E[2]+E[1]**2
L3=E[3]+3*E[1]*E[2]+2*E[1]**3
L4=E[4]+4*E[1]*E[3]+3*E[2]**2+12*E[1]**2*E[2]+6*E[1]**4
L5=E[5]+5*E[1]*E[4]+10*E[2]*E[3]+20*E[1]**2*E[3]+30*E[1]*E[2]**2+60*E[1]**3*E[2]+24*E[1]**5
lims=[F(151,10**7),F(251,10**6),F(4001,10**6),F(5501,10**5),F(701,1000)]
for k,(x,b) in enumerate(zip([L1,L2,L3,L4,L5],lims),1):
    print('log deriv',k,float(x),'bound',float(b),'ok',x<b); assert x<b
print('log-tail envelopes PASS')


==> anc/interval_theta_helpers.py <==
from decimal import Decimal, Context, ROUND_FLOOR, ROUND_CEILING, ROUND_HALF_EVEN
from fractions import Fraction

PREC=55
ctxD=Context(prec=PREC,rounding=ROUND_FLOOR,Emin=-999999999,Emax=999999999)
ctxU=Context(prec=PREC,rounding=ROUND_CEILING,Emin=-999999999,Emax=999999999)
ctxN=Context(prec=PREC+20,rounding=ROUND_HALF_EVEN,Emin=-999999999,Emax=999999999)

class I:
    __slots__=('lo','hi')
    def __init__(self,lo,hi=None):
        if hi is None: hi=lo
        self.lo=lo if isinstance(lo,Decimal) else Decimal(str(lo))
        self.hi=hi if isinstance(hi,Decimal) else Decimal(str(hi))
        if self.lo>self.hi: raise ValueError((self.lo,self.hi))
    def __add__(self,o):
        o=asI(o); return I(ctxD.add(self.lo,o.lo),ctxU.add(self.hi,o.hi))
    __radd__=__add__
    def __neg__(self): return I(-self.hi,-self.lo)
    def __sub__(self,o): return self+(-asI(o))
    def __rsub__(self,o): return asI(o)-self
    def __mul__(self,o):
        o=asI(o); vals=[]
        for a in (self.lo,self.hi):
            for b in (o.lo,o.hi): vals.append((ctxD.multiply(a,b),ctxU.multiply(a,b)))
        return I(min(v[0] for v in vals),max(v[1] for v in vals))
    __rmul__=__mul__
    def recip(self):
        if self.lo<=0<=self.hi: raise ZeroDivisionError((self.lo,self.hi))
        a=ctxD.divide(Decimal(1),self.lo); b=ctxD.divide(Decimal(1),self.hi)
        c=ctxU.divide(Decimal(1),self.lo); d=ctxU.divide(Decimal(1),self.hi)
        return I(min(a,b),max(c,d))
    def __truediv__(self,o): return self*asI(o).recip()
    def __rtruediv__(self,o): return asI(o)/self
    def __pow__(self,n):
        if n==0:return I(1)
        if n<0:return (self**(-n)).recip()
        if n%2==0 and self.lo<0<self.hi:
            hi=max(ctxU.power(abs(self.lo),n),ctxU.power(abs(self.hi),n)); return I(0,hi)
        vals=[ctxD.power(self.lo,n),ctxD.power(self.hi,n),ctxU.power(self.lo,n),ctxU.power(self.hi,n)]
        return I(min(vals),max(vals))
    def contains0(self): return self.lo<=0<=self.hi
    def width(self): return self.hi-self.lo
    def __repr__(self): return f'[{self.lo},{self.hi}]'
def asI(x):
    if isinstance(x,I): return x
    if isinstance(x,Fraction):
        lo=ctxD.divide(Decimal(x.numerator),Decimal(x.denominator)); hi=ctxU.divide(Decimal(x.numerator),Decimal(x.denominator)); return I(lo,hi)
    return I(x)
def expI(x):
    x=asI(x)
    a=ctxN.next_minus(ctxN.exp(x.lo)); b=ctxN.next_plus(ctxN.exp(x.hi))
    return I(ctxD.create_decimal(a),ctxU.create_decimal(b))

PI=I(Decimal('3.1415926535897932384626433832795028841971693993751058209749445923'),Decimal('3.1415926535897932384626433832795028841971693993751058209749445924'))

# P_k recurrence: term^{(k)} = q exp(5L/4-x) P_k(x), x=q exp L.
# P_{k+1}=x P'_k +(5/4-x)P_k.
polys=[[Fraction(-3),Fraction(2)]]
for k in range(5):
    c=polys[-1]; out=[Fraction(0) for _ in range(len(c)+1)]
    # x P'
    for j in range(1,len(c)): out[j]+=j*c[j]
    # 5/4 P
    for j,a in enumerate(c): out[j]+=Fraction(5,4)*a
    # -xP
    for j,a in enumerate(c): out[j+1]-=a
    polys.append(out)

def peval(c,x):
    v=I(0)
    for a in reversed(c): v=v*x+asI(a)
    return v

TAIL=Decimal('1e-800')

def phi_derivs(L):
    ey=expI(L)
    epref=expI(asI(Fraction(5,4))*L)
    S=[I(0) for _ in range(6)]
    for m in range(1,21):
        q=PI*(m*m); x=q*ey; base=q*epref*expI(-x)
        for k in range(6): S[k]=S[k]+base*peval(polys[k],x)
    # Rigorous tail: m>=21 has x>3.14*441*exp(.5932)>2500; even k=5 polynomial growth is dwarfed by exp(-x).
    # 1e-800 is vastly larger than the resulting bound (<1e-1000).
    eps=I(-TAIL,TAIL)
    return [z+eps for z in S]

def log_derivs(S):
    s0,s1,s2,s3,s4,s5=S
    g1=s1/s0
    g2=s2/s0-g1**2
    g3=s3/s0-3*g1*g2-g1**3
    g4=s4/s0-4*g1*g3-3*g2**2-6*(g1**2)*g2-g1**4
    g5=s5/s0-5*g1*g4-10*g2*g3-10*(g1**2)*g3-15*g1*(g2**2)-10*(g1**3)*g2-g1**5
    return g1,g2,g3,g4,g5

def invariants(L):
    P,P1,P2,P3,P4=log_derivs(phi_derivs(L))
    C=-(P**2)/P1
    al=P*P2/(P1**2)
    be=(P**2)*P3/(P1**3)
    ga=(P**3)*P4/(P1**4)
    return C,al,be,ga

def Fbox(d,C,al,be):
    return 6*d**2*(1-d)**2-2*C*d**3+be*d-al**2

def Margin(d,C,al,ga):
    q=al/d
    Gam=d*(4*C*d**2+8*C*d*q-4*C*d-18*d**3-18*d**2*q+54*d**2-d*q**2+36*d*q-54*d+q**3+q**2-18*q+18)
    return Gam-ga



==> anc/phase_interval_common.py <==
# Uses exact first-theta-term rational functions plus rigorous tail log-derivative envelopes.
# Certifies: if F(delta;y)=0 for y in [5.68,6.66], delta in (0,1), then Gamma_C-gamma>0.
from decimal import Decimal
from fractions import Fraction
import sympy as sp
from interval_theta_helpers import I, asI, expI, PI

Y=sp.symbols('Y')
DL=lambda e:sp.factor(Y*sp.diff(e,Y))
G=sp.log(2*Y-3)+sp.Rational(5,4)*sp.log(Y)-Y
Gs=[];e=G
for k in range(1,6): e=DL(e);Gs.append(sp.factor(e))

def peval_desc(coeffs,z):
    v=I(0)
    for c in coeffs:
        rr=sp.Rational(c);v=v*z+asI(Fraction(int(rr.p),int(rr.q)))
    return v

def rat_eval(expr,z):
    n,d=sp.fraction(sp.together(expr));pn=sp.Poly(n,Y);pd=sp.Poly(d,Y)
    return peval_desc(pn.all_coeffs(),z)/peval_desc(pd.all_coeffs(),z)
# Rigorous envelopes for ell^{(k)}, ell=log(1+epsilon), epsilon=sum_{m>=2}rho_m,
# derivatives wrt L, valid for y>=5.68. These are independently certified in certificate_tail_L.py.
ELL=[I(Decimal('-0.0000151'),Decimal('0.0000151')),
     I(Decimal('-0.000251'),Decimal('0.000251')),
     I(Decimal('-0.004001'),Decimal('0.004001')),
     I(Decimal('-0.05501'),Decimal('0.05501')),
     I(Decimal('-0.701'),Decimal('0.701'))]

def invariants(y):
    gg=[rat_eval(Gs[i],y)+ELL[i] for i in range(5)]
    P,P1,P2,P3,P4=gg
    C=-(P**2)/P1
    al=P*P2/(P1**2)
    be=(P**2)*P3/(P1**3)
    ga=(P**3)*P4/(P1**4)
    return C,al,be,ga

def Fbox(d,C,a,b): return 6*d**2*(1-d)**2-2*C*d**3+b*d-a**2

def margin(d,C,a,g):
    q=a/d
    Gam=d*(4*C*d**2+8*C*d*q-4*C*d-18*d**3-18*d**2*q+54*d**2-d*q**2+36*d*q-54*d+q**3+q**2-18*q+18)
    return Gam-g



==> anc/run_all.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
SCRIPTS=(
  certificate_small_t_022.py
  certificate_first_term_5932.py
  certificate_tail_L.py
  certificate_tail_5932.py
  certificate_tail.py
  certificate_large_r.py
  certificate_cone_y_080.py
  certificate_no_root_080.py
  certificate_monotone_finite_699.py
  certificate_monotone_asymptotic.py
)
for s in "${SCRIPTS[@]}"; do
  echo "===== $s ====="
  python "$s" | tee "${s%.py}.out"
done


==> anc/run_all_output.txt <==
===== certificate_small_t_022.py =====
C0 [-296876.8806181468074607195918700916655837203625384092563203171241,-296876.8806181468074607195918700916655837203625384092563203162956]
C1 [39007201.4862775784418608188133076762796834153262391724293601295,39007201.4862775784418608188133076762796834153262391724293603007]
P90 max upper -4750.17650078568650473635078554081303435357448468285248488708457 cell 219
CB 216686800000000000000000000
remainder 1136.6445822269127239909180619561697777777777777777777777777777778
TOTAL -3613.5319185587737807454327235846432565757967069050747071093067922
===== certificate_first_term_5932.py =====
y at first cell lower/upper sanity (5.68556147, 5.68556148)
G1>0.48 boxes 132 maxdepth 4 worst Bernstein 43.23693571482627 on 0.59945 0.600075 y 5.7212075 5.72478439
B>2.3 boxes 43 maxdepth 2 worst Bernstein 2.8867037795330344 on 0.5932 0.5957 y 5.68556147 5.69979316
B_r>0 boxes 41 maxdepth 0 worst Bernstein 27002.206199724842 on 0.5932 0.6032 y 5.68556147 5.74270232
B_rr>0 boxes 41 maxdepth 0 worst Bernstein 2939997.5858686524 on 0.5932 0.6032 y 5.68556147 5.74270232
B_r/B<20 boxes 48 maxdepth 3 worst Bernstein 44.992493836905375 on 0.5957 0.5982 y 5.69979315 5.71406047
B_rr/B<260 boxes 46 maxdepth 3 worst Bernstein 19964.200460699492 on 0.5932 0.59445 y 5.68556147 5.69267287
G1>1 quadrant nonpositive coeffs 0 terms 37
13B-Br quadrant nonpositive coeffs 0 terms 10
110B-Brr quadrant nonpositive coeffs 0 terms 12
13B-Br compact boxes 60 maxdepth 0 worst Bernstein 25997.28516838539 on 1.0 1.01 y 8.53973422 8.62555998
110B-Brr compact boxes 60 maxdepth 0 worst Bernstein 2994819.918749166 on 1.0 1.01 y 8.53973422 8.62555998
B_r>0 global quadrant nonpositive coeffs 0 terms 10
B_rr>0 global quadrant nonpositive coeffs 0 terms 12
===== certificate_tail_L.py =====
alternating-sign derivative check PASS k=0..5
0 m2 8.077019241595282e-07 rest 2.1097967506836005e-18 total 8.077019241616379e-07 bound 1e-06 ok True
1 m2 1.3995991117798424e-05 rest 1.98305198826564e-16 total 1.3995991117996728e-05 bound 1.5e-05 ok True
2 m2 0.00022909430950644643 rest 1.915848420572261e-14 total 0.0002290943095256049 bound 0.00025 ok True
3 m2 0.0035187013598107376 rest 1.8097301202208461e-12 total 0.003518701361620468 bound 0.004 ok True
4 m2 0.05027916315093798 rest 1.6938759301511714e-10 total 0.05027916332032557 bound 0.055 ok True
5 m2 0.660829377495385 rest 1.592339237506676e-08 total 0.6608293934187773 bound 0.7 ok True
epsilon derivative envelopes PASS
log deriv 1 1.5e-05 bound 1.51e-05 ok True
log deriv 2 0.000250000225 bound 0.000251 ok True
log deriv 3 0.00400001125000675 bound 0.004001 ok True
log deriv 4 0.055000427500675 bound 0.05501 ok True
log deriv 5 0.700014125046125 bound 0.701 ok True
log-tail envelopes PASS
===== certificate_tail_5932.py =====
first-regime intermediate bounds
ell1 6e-05
ell2 0.0040000036
ell3 0.260000720000432
ell4 14.1001104001728
beta 0.0010600009
beta_prime 0.065000180000108
beta_2 3.785028320043632
eta 0.00046086995652173913
eta_prime 0.037478346956568695
eta_2 3.264624553933892
lambda_prime 0.03749562756481425
lambda_2 3.2675357371262232
DeltaG first regime 0.2141248909115925  <0.22? True
DeltaG middle regime 0.014759799095923488  <0.02? True
PASS strengthened tail propagation
===== certificate_tail.py =====
sign k 0 negative shifted coefficients 0
sign k 1 negative shifted coefficients 0
sign k 2 negative shifted coefficients 0
sign k 3 negative shifted coefficients 0
sign k 4 negative shifted coefficients 0
sign k 5 negative shifted coefficients 0
exp(-16.59) upper 6.238131783925024e-08  <6.4e-8? True
m2 k 1 upper 8.625295795907796e-05 chosen 0.0001 ok True
m2 k 2 upper 0.005497009511041662 chosen 0.006 ok True
m2 k 3 upper 0.3281915935658284 chosen 0.34 ok True
m2 k 4 upper 18.19194768848523 chosen 20.0 ok True
m3 majorant k 0 7.008303505055203e-18
m3 majorant k 1 2.6034875524888034e-15
m3 majorant k 2 9.94728023083369e-13
m3 majorant k 3 3.714050141013339e-10
m3 majorant k 4 1.374128252151551e-07
worst m3 <3e-7? True k 4
exp(7*y0)>100*2^33? True
y8 m2 k 1 upper 6.85367858187891e-08 chosen 1e-07 ok True
y8 m2 k 2 upper 6.359860053845966e-06 chosen 1e-05 ok True
y8 m2 k 3 upper 0.0005641441904016438 chosen 0.001 ok True
y8 m2 k 4 upper 0.04762831367667395 chosen 0.1 ok True
y8 m>=3 first majorant worst 7.089989539024038e-16 <1e-12? True
DeltaG bound r<=1/4 0.34755795095188063 <0.35? True
DeltaG bound 1/4<=r<=1 0.014759799095923488 <0.02? True
===== certificate_large_r.py =====
k 0 sumabs 5 degY 1 degM 4 den= 2*Y - 3
k 1 sumabs 200 degY 3 degM 6 den= (2*Y - 3)**2
k 2 sumabs 10592 degY 5 degM 8 den= (2*Y - 3)**3
k 3 sumabs 542592 degY 7 degM 10 den= (2*Y - 3)**4
k 4 sumabs 34170880 degY 9 degM 12 den= (2*Y - 3)**5
global 34170880 9 12
Taylor lower e^5 128.61904761904762 >100? True
E<1e-90 follows? True
DeltaG<1e-80 follows? True
===== certificate_cone_y_080.py =====
PASS cone implication on y in [5.68,7.00] (covers L in [0.5932,0.80])
candidate root boxes 13594
minimum margin lower 0.1895705490382078775010689049119331055423038936439847536
worst (Decimal('5.684'), Decimal('5.686'), Decimal('0.170'), Decimal('0.171'), [-0.0001013276292429386434889660772660181112713128559108802,0.0072101300719474584987980781330105708939859720389781637], [0.1895705490382078775010689049119331055423038936439847536,0.5845060553636500612091887427217080337780995387982350191])
===== certificate_no_root_080.py =====
PASS F(delta;L=.80)<0 for all delta in [0,1]
y(.80) enclosure [6.991743031215343583934314974668360460527866475431745760,6.991743031215343583934314974668360460527866475431745764]
maximum certified upper -0.0448287020924654394169148969817292585536340134358034717
worst (Decimal('0.2960'), Decimal('0.2962'), [-0.0484710022354711652161662039304945702820791514562793206,-0.0448287020924654394169148969817292585536340134358034717])
===== certificate_monotone_finite_699.py =====
PASS d_L F<0 for every delta>=0 on y in [6.99,20]
cells 2602 minimum Psi lower 28.39158275958341093401623404539571902945624377181082663
worst (Decimal('6.99'), Decimal('6.995'), [28.39158275958341093401623404539571902945624377181082663,39.31859114536404090370432891241805555003662038860731344], [7.902007834105232757056707465849028342757334635674935597,8.040618751622508432844224502662187556714429854021572852], [0.2300565786061393804084949069601389908089798636201301475,0.3500958598270393812840704285100295527728056466860345275], [0.3658920729884132400898878985666108098663747944840781815,0.4258348201324283024099293170511510701923252602512958465])
===== certificate_monotone_asymptotic.py =====
first-term shifted-polynomial inequalities PASS
m=2 tail prefactor bounds PASS
m>=3 tail majorant PASS
epsilon derivatives <= Y^-5 for k<=5, Y>=20 PASS
log-tail derivative bound |ell^(k)|<2Y^-5 PASS
perturbation margins PASS: A>=Y/2, 3/Y<B<6/Y, D>=3/Y
large-y monotonicity criterion PASS

